Spin Entropy

In classical physics, entropy quantifies the randomness of large systems, where the complete specification of the state, though possible in theory, is not possible in practice. In quantum physics, despite its inherently probabilistic nature, the concept of entropy has been elusive. The von Neumann entropy, currently adopted in quantum information and computing, models only the randomness associated with unknown specifications of a state and is zero for pure quantum states, and thus cannot quantify the inherent randomness of its observables. Our goal is to provide such quantification. This paper focuses on the quantification of the observed spin values associated with a pure quantum state, given an axis $z$. To this end, we define a spin entropy, which is not zero for pure states, and its minimum is $\ln 2\pi$, reflecting the uncertainty principle for the spin observables. We study the spin entropy for single massive particles with spin $1/2$ and spin 1, photons, and two fermions in entangled and disentangled states. The spin entropy attains local minima for Bell states, which are pure entangled states of two fermions, and local maxima for disentangled states. The spin entropy may be useful for developing robust quantum computational processes.

==> EntaglmentSpinEntropyGQ.m <==
%Program written by Davi Geiger and Zvi Kedem

clearvars; close all; clc;

% --> time=(x1-x2)/2*vg
%currentPrecision =32;
number_iter= 999;
epsilon=exp(-20);
Entropy_time_xi=zeros(number_iter,1);
Entropy_time_chi=zeros(number_iter,1);
Entropy_time_n=zeros(number_iter,1);
count=0;
maxS1=0;
thetamax=0;
S2max=0;

phi_int=0:number_iter;
phi_int=phi_int';
phi=phi_int*2*pi/(1+number_iter);

xx=linspace(0,2*pi,1+number_iter);



for int=0:number_iter
    theta=int*2*pi/(1+number_iter); 
    sin2theta=sin(2* theta);
    cos2theta=cos(2* theta);
    sinsquaretheta=sin(theta)*sin(theta);
    cossquaretheta=cos(theta)*cos(theta);
    
    
    SN=-sinsquaretheta*log (max(epsilon,sinsquaretheta))-cossquaretheta*log (max(epsilon,cossquaretheta));
    Schiz=SN;
    Sxiz=- 0.5*(1-sin2theta)* log (max(epsilon, 0.5*(1-sin2theta)))- 0.5*(1+sin2theta)* log (max(epsilon,0.5*(1+sin2theta)));
    
    rho_phi_xi=(1/(2*pi))*(1+cos2theta*cos(phi));
    zz_xi=sum( (rho_phi_xi > epsilon) .* rho_phi_xi);
    rho_phi_xi=rho_phi_xi/zz_xi;
    Sxiphi=- sum( (rho_phi_xi > epsilon) .* rho_phi_xi .* log (rho_phi_xi));
    
    rho_phi_chi=(1/(2*pi))*(1-sin2theta*cos(4*phi));
    zz_chi=sum( (rho_phi_chi > epsilon) .* rho_phi_chi);
    rho_phi_chi=rho_phi_chi/zz_chi;
    Schiphi=- sum( (rho_phi_chi > epsilon) .* rho_phi_chi .* log (rho_phi_chi));
    
    Entropy_time_xi(int+1)=Sxiz;
    Entropy_time_chi(int+1)=+Sxiphi; %Schiz+Schiphi;  
    Entropy_time_n(int+1)=Sxiz+Sxiphi;%SN;
end

figure(1)
plot(xx,Entropy_time_xi)
legend('Entanglement', 'Location','northeast','FontSize',18)
hold on
plot(xx,Entropy_time_chi)
legend('Entanglement $\xi$', 'Entanglement $\chi$', 'Interpreter','latex', 'Location','Southeast','FontSize',18)
 hold on
plot(xx,Entropy_time_n)
legend(' $S(\xi_z)$', '$S(\xi_{\phi})$', '$S(\xi)$','Interpreter','latex', 'Location','Southeast','FontSize',18)
%legend(' $\xi$', 'von Neumann','Interpreter','latex', 'Location','Southeast','FontSize',18)
xlabel(' $\theta_{AB}$ - Entanglement', 'Interpreter','latex', 'FontSize', 18);
ylabel('Spin-Entropy ', 'Interpreter','latex', 'FontSize', 18);
a = get(gca,'XTickLabel');
set(gca,'XTickLabel',a,'FontName','Times','fontsize',18)
hold off

